Phase transition in the rich-get-richer mechanism due to finite-size effects

The rich-get-richer mechanism (agents increase their ``wealth'' randomly at a rate proportional to their holdings) is often invoked to explain the Pareto power-law distribution observed in many physical situations, such as the degree distribution of growing scale free nets. We use two different analytical approaches, as well as numerical simulations, to study the case where the number of agents is fixed and finite (but large), and the rich-get-richer mechanism is invoked a fraction r of the time (the remainder of the time wealth is disbursed by a homogeneous process). At short times, we recover the Pareto law observed for an unbounded number of agents. In later times, the (moving) distribution can be scaled to reveal a phase transition with a Gaussian asymptotic form for r < 1/2 and a Pareto-like tail (on the positive side) and a novel stretched exponential decay (on the negative side) for r > 1/2.

==> ParetoWealth_SourceCode/finiteWealth.cpp <==
//////////////////////////////////////////////////////////////////////
// ------------------------ COPYRIGHT NOTICE -------------------------
// finiteWealth.cpp - Simulate A < \infty Pareto Wealth Model
// Copyright (C) 2007 James P. Bagrow
//
// This program is free software; you can redistribute it and/or modify
// it under the terms of the GNU General Public License as published by
// the Free Software Foundation; either version 2 of the License, or
// (at your option) any later version.
//
// This program is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
// GNU General Public License for more details.
//
// You should have received a copy of the GNU General Public License
// along with this program; if not, write to the Free Software
// Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307
// USA
// 
// See http://www.gnu.org/licenses/gpl.txt for more details.
// 
//////////////////////////////////////////////////////////////////////
// Author       : James Bagrow (bagrowjp@clarkson.edu)				//
// Location     : Clarkson University								//
// Time         : October-December 2007								//
// Collaborators: Dr. Daniel ben-Avraham (qd00@clarkson.edu)		//
//              : Jie Sun (sunj@clarkson.edu)						//
//////////////////////////////////////////////////////////////////////
//
//  see included README for more information.
// 
//////////////////////////////////////////////////////////////////////

#include <iostream>
#include <fstream>
#include <sstream>
#include <string>
#include <vector>
#include <cstdlib>
#include <cmath>
#include <map>
#include "mt19937ar.c" // mersenne twister

using namespace std;

string itos(int i){ // convert int to string
	stringstream s; s << i; return s.str();
}


int main(int argc, char *argv[]){
	// parse command line args:
	int A, t_int, num_runs, id; float r, invA;
	if(argc == 1){
		cout << "\nBUILD: g++ -O5 finiteWealth.cpp -o paretowealth\n\t(for example)\n";
		cout << "\nUSAGE: ./paretowealth A r t_interval num_runs id\n\n\tA is the number of agents\n";
		cout << "\tr is mechanism probability\n";
		cout << "\tt_interval gives times, t = { t_int, 2*t_int, 4*t_int, 8*t_int }\n";
		cout << "\tnum_runs is number of runs to repeat over\n";
		cout << "\tid is the id number for this ``batch''...\n\n";
		cout << "OUTPUT: Four text files with each agent's final wealth recorded on a line.\n";
		cout << "\tNote that all runs for each time are grouped into one file (it\n";
		cout << "\twill contain A*num_runs values).\n\n";
		
		return 0;
	}
	else if(argc == 6){
		A        = atoi(argv[1]); invA = 1.0/A;
		r        = atof(argv[2]);
		t_int    = atoi(argv[3]);
		num_runs = atoi(argv[4]);
		id       = atoi(argv[5]);
	}
	else{
		cout << "wrong number of parameters, aborting...\n";
		return 1;
	}
	const int fixed_A = A;
	time_t ttt; ttt = time(&ttt);
	cout << "START: " << asctime(localtime(&ttt));
	printf( "A = %i, r = %.2f, t_interval = %i, %i runs,", A, r, t_int, num_runs);
	printf( " process id %i\n", id);
	
	init_genrand(time(0)); // seed MT
	
	vector<int> pref_attach_list, vec_k;
	int* num_wealth_per_agent = (int*)malloc(A*sizeof(int));
	int t_max, t, new_wealth_to, run;
	//int times[] = {1*t_int, 2*t_int, 4*t_int, 8*t_int};
	int times[] = {1*t_int, 4*t_int, 16*t_int};
	for (size_t il = 0; il < 4; ++il){ // loop over times:
		t_max = times[il];
		cout << "\n\tBeginning t_max = " << t_max << "..." << endl;
		run = 0;
		vec_k.clear();
		cout << "\t\ton run " << string(itos(num_runs-1).size(), ' ') << flush;
		while (run < num_runs){
			cout << string( itos(run).size(), '\b') << run << flush;
			
			pref_attach_list.clear();
			pref_attach_list.push_back(0);
			num_wealth_per_agent[0] = 1;
			for (size_t ai = 1; ai < A; ai++) num_wealth_per_agent[ai] = 0;
			
			t = 0;
			while (t < t_max){
			 	if( genrand_real2() < r ) // choose preferentially:
					new_wealth_to = pref_attach_list[genrand_real2()*pref_attach_list.size()];
				else                      // choose uniformly:
					new_wealth_to = genrand_real2()*A;
				num_wealth_per_agent[new_wealth_to] = num_wealth_per_agent[new_wealth_to] + 1;
				pref_attach_list.push_back(new_wealth_to);
				t++;
			}
			for(size_t i = 0; i < A; ++i) vec_k.push_back( num_wealth_per_agent[i] );
			
			run++;
		}
		cout << "\n";
		// write k's to file:
		std::string fileName_k; std::ostringstream ok;
		ok << "simFiniteAgent_k_A" << A << "_r" << r << "_t" << t_max 
		   << "_runs" << num_runs << "_ID" << id <<".txt"; 
		fileName_k = ok.str();
		
		cout << "\t\twriting to file " << fileName_k << "..." << flush;
		ofstream fk;
		fk.open(fileName_k.c_str(), ios::out);
		for (size_t i = 0; i < vec_k.size(); ++i){
			fk << vec_k[i] << endl;
		}
		fk.close();
		cout << " done" << endl;
	}
	
	ttt = time(&ttt); cout << "\nFINISH: " << asctime(localtime(&ttt));
	
	return 0;
}

==> ParetoWealth_SourceCode/make_histograms_IDedRuns.m <==

t_interval     = 1e7;
r              = 0.5;
A              = 100;
runs           = 200;
ids            = [1 2 3 4 5];
%ids            = [0 0 0 0 0]+1;
overcount      = runs * length(ids);
bin_jump       = 75;
zero_threshold = 0.0;

%clf
symbols = ['r.'; 'g+'; 'bx';'cs'];
%symbols = ['r.'; 'g+'; 'bs';'cd'];
hold on
times = [1 4 16] .* t_interval;
for t=1:length(times)
    time = times(t);

    ks11 = load([ 'simFiniteAgent_k_A' num2str(A) '_r' num2str(r) '_t' num2str(time) ...
                  '_runs' num2str(runs) '_ID' num2str(ids(1)) '.txt']);
    ks12 = load([ 'simFiniteAgent_k_A' num2str(A) '_r' num2str(r) '_t' num2str(time) ...
                  '_runs' num2str(runs) '_ID' num2str(ids(2)) '.txt']);
    ks13 = load([ 'simFiniteAgent_k_A' num2str(A) '_r' num2str(r) '_t' num2str(time) ...
                  '_runs' num2str(runs) '_ID' num2str(ids(3)) '.txt']);
    ks14 = load([ 'simFiniteAgent_k_A' num2str(A) '_r' num2str(r) '_t' num2str(time) ...
                  '_runs' num2str(runs) '_ID' num2str(ids(4)) '.txt']);
    ks15 = load([ 'simFiniteAgent_k_A' num2str(A) '_r' num2str(r) '_t' num2str(time) ... 
                  '_runs' num2str(runs) '_ID' num2str(ids(5)) '.txt']);

    ks = [ks11; ks12; ks13; ks14; ks15];
    
    [n,x] = hist( ks, min(ks):bin_jump:max(ks) );

    if r==0.5
        s1 = (x - time./A)./sqrt(time*log(time));
        ns = (n).*sqrt(time*log(time));

    elseif r < 0.5
        s1 = (x - time./A)./sqrt(time);
        ns = (n).*sqrt(time);
    elseif r > 0.5
        s1 = (x - time./A)./(time)^r;
        ns = (n).*(time)^r;
    end
    
    f_x = ns/overcount/A/bin_jump;
    
    plot(s1(f_x > zero_threshold),f_x(f_x > zero_threshold), symbols(t,:) ); % ?????
    
    dlmwrite( sprintf('finPlot_A%i_r%.2f_t%i_runs%i_binSize%i.txt',A,r,time,runs,bin_jump),[s1' f_x'], ' ');
end

time = times(end);    
Lx = linspace(-.5,1,10000);
if r ==0.5
    Ly = sqrt((time+1)*log(time+1))*sqrt(A/(2.0*pi*(time+1)*log((time+1))))*exp(-A*Lx.^2/2);
    ylabel('f(x) = sqrt(t log(t)) P(x)');
    xlabel('x = (k-t/A)/sqrt(t log(t) )');
elseif r < 0.5
	Ly = sqrt((time+1)).*sqrt(A*(1-2*r)./(2.0*pi*(time+1))).*exp(-A*(1-2*r).*Lx.^2/2.0);
    ylabel('f(x) = sqrt(t) P(x)');
    xlabel('x = (k-t/A)/sqrt(t)');
elseif r > 0.5
    tt = 1:5000;
	Lx = (1-(tt+1)./A).*(tt+1).^(-r);
	Ly = (1-r).*(tt+1).^(1+r).*exp(-(1-r).*tt./A) ./ ( A.*r + (1-r).*(tt+1) );
    %dlmwrite( sprintf('finPlot_A%i_r%.2f_t%i_runs%i_ParametriCurve.txt',A,r,time,runs),[Lx' Ly'], ' ');
    ylabel('f(x) = t^r P(x)');
    xlabel('x = (k-t/A)/t^r');
end

plot(Lx(Ly > zero_threshold), Ly(Ly > zero_threshold),'k-')

legend(['t = ' num2str(times(1))], ['t = ' num2str(times(2))], ...
       ['t = ' num2str(times(3))],'Equation')
%axis('tight')
title( sprintf( 'A = %d, r = %0.2f, %i runs', A, r, runs) )




    


==> ParetoWealth_SourceCode/mt19937ar.c <==
/* 
   A C-program for MT19937, with initialization improved 2002/1/26.
   Coded by Takuji Nishimura and Makoto Matsumoto.

   Before using, initialize the state by using init_genrand(seed)  
   or init_by_array(init_key, key_length).

   Copyright (C) 1997 - 2002, Makoto Matsumoto and Takuji Nishimura,
   All rights reserved.                          

   Redistribution and use in source and binary forms, with or without
   modification, are permitted provided that the following conditions
   are met:

     1. Redistributions of source code must retain the above copyright
        notice, this list of conditions and the following disclaimer.

     2. Redistributions in binary form must reproduce the above copyright
        notice, this list of conditions and the following disclaimer in the
        documentation and/or other materials provided with the distribution.

     3. The names of its contributors may not be used to endorse or promote 
        products derived from this software without specific prior written 
        permission.

   THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
   "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
   LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
   A PARTICULAR PURPOSE ARE DISCLAIMED.  IN NO EVENT SHALL THE COPYRIGHT OWNER OR
   CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL,
   EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO,
   PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR
   PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
   LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING
   NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
   SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


   Any feedback is very welcome.
   http://www.math.sci.hiroshima-u.ac.jp/~m-mat/MT/emt.html
   email: m-mat @ math.sci.hiroshima-u.ac.jp (remove space)
*/

#include <stdio.h>

/* Period parameters */  
#define N 624
#define M 397
#define MATRIX_A 0x9908b0dfUL   /* constant vector a */
#define UPPER_MASK 0x80000000UL /* most significant w-r bits */
#define LOWER_MASK 0x7fffffffUL /* least significant r bits */

static unsigned long mt[N]; /* the array for the state vector  */
static int mti=N+1; /* mti==N+1 means mt[N] is not initialized */

/* initializes mt[N] with a seed */
void init_genrand(unsigned long s)
{
    mt[0]= s & 0xffffffffUL;
    for (mti=1; mti<N; mti++) {
        mt[mti] = 
	    (1812433253UL * (mt[mti-1] ^ (mt[mti-1] >> 30)) + mti); 
        /* See Knuth TAOCP Vol2. 3rd Ed. P.106 for multiplier. */
        /* In the previous versions, MSBs of the seed affect   */
        /* only MSBs of the array mt[].                        */
        /* 2002/01/09 modified by Makoto Matsumoto             */
        mt[mti] &= 0xffffffffUL;
        /* for >32 bit machines */
    }
}

/* initialize by an array with array-length */
/* init_key is the array for initializing keys */
/* key_length is its length */
/* slight change for C++, 2004/2/26 */
void init_by_array(unsigned long init_key[], int key_length)
{
    int i, j, k;
    init_genrand(19650218UL);
    i=1; j=0;
    k = (N>key_length ? N : key_length);
    for (; k; k--) {
        mt[i] = (mt[i] ^ ((mt[i-1] ^ (mt[i-1] >> 30)) * 1664525UL))
          + init_key[j] + j; /* non linear */
        mt[i] &= 0xffffffffUL; /* for WORDSIZE > 32 machines */
        i++; j++;
        if (i>=N) { mt[0] = mt[N-1]; i=1; }
        if (j>=key_length) j=0;
    }
    for (k=N-1; k; k--) {
        mt[i] = (mt[i] ^ ((mt[i-1] ^ (mt[i-1] >> 30)) * 1566083941UL))
          - i; /* non linear */
        mt[i] &= 0xffffffffUL; /* for WORDSIZE > 32 machines */
        i++;
        if (i>=N) { mt[0] = mt[N-1]; i=1; }
    }

    mt[0] = 0x80000000UL; /* MSB is 1; assuring non-zero initial array */ 
}

/* generates a random number on [0,0xffffffff]-interval */
unsigned long genrand_int32(void)
{
    unsigned long y;
    static unsigned long mag01[2]={0x0UL, MATRIX_A};
    /* mag01[x] = x * MATRIX_A  for x=0,1 */

    if (mti >= N) { /* generate N words at one time */
        int kk;

        if (mti == N+1)   /* if init_genrand() has not been called, */
            init_genrand(5489UL); /* a default initial seed is used */

        for (kk=0;kk<N-M;kk++) {
            y = (mt[kk]&UPPER_MASK)|(mt[kk+1]&LOWER_MASK);
            mt[kk] = mt[kk+M] ^ (y >> 1) ^ mag01[y & 0x1UL];
        }
        for (;kk<N-1;kk++) {
            y = (mt[kk]&UPPER_MASK)|(mt[kk+1]&LOWER_MASK);
            mt[kk] = mt[kk+(M-N)] ^ (y >> 1) ^ mag01[y & 0x1UL];
        }
        y = (mt[N-1]&UPPER_MASK)|(mt[0]&LOWER_MASK);
        mt[N-1] = mt[M-1] ^ (y >> 1) ^ mag01[y & 0x1UL];

        mti = 0;
    }
  
    y = mt[mti++];

    /* Tempering */
    y ^= (y >> 11);
    y ^= (y << 7) & 0x9d2c5680UL;
    y ^= (y << 15) & 0xefc60000UL;
    y ^= (y >> 18);

    return y;
}

/* generates a random number on [0,0x7fffffff]-interval */
long genrand_int31(void)
{
    return (long)(genrand_int32()>>1);
}

/* generates a random number on [0,1]-real-interval */
double genrand_real1(void)
{
    return genrand_int32()*(1.0/4294967295.0); 
    /* divided by 2^32-1 */ 
}

/* generates a random number on [0,1)-real-interval */
double genrand_real2(void)
{
    return genrand_int32()*(1.0/4294967296.0); 
    /* divided by 2^32 */
}

/* generates a random number on (0,1)-real-interval */
double genrand_real3(void)
{
    return (((double)genrand_int32()) + 0.5)*(1.0/4294967296.0); 
    /* divided by 2^32 */
}

/* generates a random number on [0,1) with 53-bit resolution*/
double genrand_res53(void) 
{ 
    unsigned long a=genrand_int32()>>5, b=genrand_int32()>>6; 
    return(a*67108864.0+b)*(1.0/9007199254740992.0); 
} 
/* These real versions are due to Isaku Wada, 2002/01/09 added */

/*
int main(void)
{
    int i;
    unsigned long init[4]={0x123, 0x234, 0x345, 0x456}, length=4;
    init_by_array(init, length);
    printf("1000 outputs of genrand_int32()\n");
    for (i=0; i<1000; i++) {
      printf("%10lu ", genrand_int32());
      if (i%5==4) printf("\n");
    }
    printf("\n1000 outputs of genrand_real2()\n");
    for (i=0; i<1000; i++) {
      printf("%10.8f ", genrand_real2());
      if (i%5==4) printf("\n");
    }
    return 0;
}
*/

